Precise lifetime measurement of $^4_\Lambda$H hypernucleus using in-flight $^4$He$(K^-, \pi^0)^4_\Lambda$H reaction

We present a new measurement of the $^4_\Lambda$H hypernuclear lifetime using in-flight $K^-$ + $^4$He $\rightarrow$ $^4_\Lambda$H + $\pi^0$ reaction at the J-PARC hadron facility. We demonstrate, for the first time, the effective selection of the hypernuclear bound state using only the $\gamma$-ray energy decayed from $\pi^0$. This opens the possibility for a systematic study of isospin partner hypernuclei through comparison with data from ($K^-$, $\pi^-$) reaction. As the first application of this method, our result for the $^4_\Lambda$H lifetime, $\tau(^4_\Lambda \mathrm{H}) = 206 \pm 8 (\mathrm{stat.}) \pm 12 (\mathrm{syst.})\ \mathrm{ps}$, is one of the most precise measurements to date. We are also preparing to measure the lifetime of the hypertriton ($^3_\Lambda$H) using the same setup in the near future.

==> tex2pdf.sh <==
#!/bin/bash

pdflatex main
bibtex main
pdflatex main
pdflatex main

cp main.pdf H4L_v2.1.pdf
open H4L_v2.1.pdf

